Optimizing Conversational Product Recommendation via Reinforcement Learning

We propose a reinforcement learning-based approach to optimize conversational strategies for product recommendation across diverse industries. As organizations increasingly adopt intelligent agents to support sales and service operations, the effectiveness of a conversation hinges not only on what is recommended but how and when recommendations are delivered. We explore a methodology where agentic systems learn optimal dialogue policies through feedback-driven reinforcement learning. By mining aggregate behavioral patterns and conversion outcomes, our approach enables agents to refine talk tracks that drive higher engagement and product uptake, while adhering to contextual and regulatory constraints. We outline the conceptual framework, highlight key innovations, and discuss the implications for scalable, personalized recommendation in enterprise environments.

==> sims.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Jun  6 22:16:11 2022

@author: liukang
"""
from scipy.stats import weibull_min
from scipy.special import gamma
import numpy as np
import time

def eq(x, k, n):
    return np.sum((x**k) * np.log(x)) / np.sum(x**k) - 1/k - (1/n)*np.sum(np.log(x))

def MLE(x):
    n = len(x)
    k_max = 100
    k_min = 0
    k = (k_max + k_min) / 2
    res = eq(x, k, n)
    while abs(res) > 1e-9:
        if res > 0:
            k_max = k
        else:
            k_min = k
        
        k = (k_max + k_min) / 2
        res = eq(x, k, n)
    
    lam = ( np.sum(x**k) / n )**( 1 / k )
    return (k, lam)
        
def R(k, i, j):
    return gamma(1 + i/k)**j / gamma(1 + j/k)**i

def MS(x, i, j):
    r = np.mean( x**i )**j / np.mean( x**j )**i
    k_max = 100
    k_min = 0
    k = (k_max + k_min) / 2
    res = R(k, i, j) - r
    while abs(res) > 1e-9:
        if res > 0:
            k_min = k
        else:
            k_max = k
        k = (k_max + k_min) / 2
        res = R(k, i, j) - r
    lam = (np.mean(x**i) / gamma( 1 + i/k ))**(1/i)
    return (k, lam)


n = 100      # number of samples
k = 5     # shape
lam = 5   # scale


# x = weibull_min.rvs(k, loc=0, scale=lam, size=n)
# print( MLE(x) )

# i = 2; j = 1
# print( MS(x, i, j) )

def beta_MLE(n, alpha, k, lam):
    N = 10000
    beta_k, beta_lam = [], []
    for _ in range(N):
        x = weibull_min.rvs(k, loc=0, scale=lam, size=n)
        k_app, lam_app = MLE(x)
        beta_k.append(abs(k_app - k)/k <= alpha)
        beta_lam.append(abs(lam_app - lam)/lam <= alpha)
    beta_k = sum(beta_k) / N
    beta_lam = sum(beta_lam) / N
    return (beta_k, beta_lam)

def bs_MLE(alpha, beta, k, lam):
    n_max = 1000
    n_min = 1
    n = int((n_max + n_min) / 2)
    beta_k, beta_lam = beta_MLE(n, alpha, k, lam)
    while abs(beta_k - beta) > 1e-4 and (n_max - n_min) > 1:
        if beta_k > beta:
            n_max = n
        else:
            n_min = n
        n = int((n_max + n_min) / 2)
        beta_k, beta_lam = beta_MLE(n, alpha, k, lam) 
        print(n)
    return n
    

def beta_MS(n, alpha, k, lam, i, j):
    N = 1000
    beta_k, beta_lam = [], []
    for _ in range(N):
        x = weibull_min.rvs(k, loc=0, scale=lam, size=n)
        k_app, lam_app = MS(x, i, j)
        beta_k.append(abs(k_app - k)/k <= alpha)
        beta_lam.append(abs(lam_app - lam)/lam <= alpha)
    beta_k = sum(beta_k) / N
    beta_lam = sum(beta_lam) / N
    return (beta_k, beta_lam)

def bs_MS(alpha, beta, k, lam, i, j):
    n_max = 1000
    n_min = 1
    n = int((n_max + n_min) / 2)
    beta_k, beta_lam = beta_MLE(n, alpha, k, lam)
    while abs(beta_k - beta) > 1e-4 and (n_max - n_min) > 1:
        if beta_k > beta:
            n_max = n
        else:
            n_min = n
        n = int((n_max + n_min) / 2)
        beta_k, beta_lam = beta_MS(n, alpha, k, lam, i, j) 
        print(n)
    return n

# n_s_MLE = bs_MLE(0.1, 0.9, k, lam)
# print( n_s_MLE )

# print( beta_MLE(500, 0.1, k, lam) )
# start = time.time()
# n_s_MS = bs_MS(0.1, 0.9, k, lam, 7, 2)
# print( n_s_MS )
# end = time.time()
# print(end - start)


n_star = np.zeros((6,6))

for i in range(6):
    for j in range(6):
        m = i + 1
        n = j + 2
        if n > m:
            n_star[i,j] = bs_MS(0.1, 0.9, k, lam, n, m)

print(n_star)
            
